A Hybrid Multicast-Unicast Infrastructure for Efficient Publish-Subscribe in Enterprise Networks

One of the main challenges in building a large scale publish-subscribe infrastructure in an enterprise network, is to provide the subscribers with the required information, while minimizing the consumed host and network resources. Typically, previous approaches utilize either IP multicast or point-to-point unicast for efficient dissemination of the information. In this work, we propose a novel hybrid framework, which is a combination of both multicast and unicast data dissemination. Our hybrid framework allows us to take the advantages of both multicast and unicast, while avoiding their drawbacks. We investigate several algorithms for computing the best mapping of publishers' transmissions into multicast and unicast transport. Using extensive simulations, we show that our hybrid framework reduces consumed host and network resources, outperforming traditional solutions. To insure the subscribers interests closely resemble those of real-world settings, our simulations are based on stock market data and on recorded IBM WebShpere subscriptions.

==> no_unicast/no_unicast.m <==
function [Res, Xaxis] = no_unicast(flows, multigroups, users, algVec, deltaVec, rateType, outIter, innerIter, WType)
    if nargin == 0

        % algorithms:
        % 1 = BMD
        % 2 = matlab kmeans
        % 3 = IBM kmeans
        % 4 = baseline (take initial maping)
        % 5 = intererior point
        algVec = [ 1 2 3 3 4];

        deltaVec = [0 10 0];

        % 1: uniform
        % 2: random
        % 3: poisson
        rateType = 1;

        % sim params
        outIter = 10;
        innerIter = 3;
        
        WType = 1;
    end
       
    Xaxis = ones(outIter, 1);
    Res = zeros(length(algVec), outIter);
        
    % sum simulation a few times
    for j = 1:innerIter
        [flows, multigroups, users] = deal(10000, 10, 250);

	    % create new matrix
	    [W, R] = user_interest(flows, 10, users, 3, 4, [0.1 0.55]);
        W = W';
	    saveRate = chooseRate(flows, 1);

		R = R / sum(R) * flows;
		saveRate = saveRate / sum(saveRate) * flows;
        

    	for i = 1:outIter
        	% should update params?
	        if (i > 1)
    	        [flows, multigroups, users] = updateParams(flows, multigroups, users, deltaVec);
        	end % if

	        F2Gtmp = init_f2g_map(flows, multigroups, W);
        
	        % update X-axis values according to current sim params
    	    Xaxis(i) = getVal(flows, multigroups, users, deltaVec, i);
                        
            for alg = 1:length(algVec)
                rate = saveRate;
                if (alg == 4)
                    rate = R;
                end;
                minimalCost = sum(rate * W);
                Res(alg, i) = Res(alg, i) + (runAlg(algVec(alg), flows, multigroups, users, W, rate, F2Gtmp)/ minimalCost * 100);
            end % for alg
        end % for i
    end % for j
    
    % normalize sum
    Res = Res / innerIter;
    
    plot(Xaxis, Res);
    legend('BMD', 'Matlab kmeans', 'IBM kmeans, equal rate', 'IBM kmeans, zipf', 'baseline');
    title(['Cost changes', 10, '(', num2str(flows), ' flows, 10-100 multicast groups, ', num2str(users), ' users)']);
    ylabel('%cost from minimal required');
    xlabel('Multicast groups');

    targetDir = '';
    save_data(strcat(targetDir,'no_unicast'), Res, Xaxis);    
end

function W = createW(flows, multigroups, users, WType)
    if WType == 1 
        W = randsrc(flows, users, [0 0 0 1]);
    else
        W = createExpW(flows, multigroups, users);
    end
    
    % make sure that each row and each column contains at least a single 1
    for i=1:flows
       if (sum(W(i,:)) == 0)
           W(i,1) = 1;
       end
    end % for i
    for i=1:users
       if (sum(W(:,i))== 0)
           W(1,i)= 1;
       end
    end % for i
    assert(sum(W') >= ones(1,flows));
end

function W = createExpW(flows, multigroups, users)
    W = zeros(flows, users);

    highFlows = randperm(flows);
    
    % assign users to flows
    for f = 1:flows
        userCount = users / (1.5^(f-1));
        if (userCount < 1)
            userCount = 1;
        end
        
        assignUsers = randperm(users);
        
        for u = 1:userCount
            W(highFlows(f),assignUsers(u)) = 1;
        end % for u
    end % for f
    
end

function [flows, multigroups, users] = updateParams(inFlows, inMultigroups, inUsers, deltaVec)
    vec = [inFlows ; inMultigroups; inUsers]';
    vec = vec + deltaVec;
    
    flows = vec(1);
    multigroups = vec(2);
    users = vec(3);
end

function [R] = getVal(flows, multigroups, users, deltaVec, iter)
    temp = [flows  multigroups users];
    R = sum(temp(find(deltaVec > 0)));
end

function [cost] = runAlg(alg, flows, multigroups, users, W, rate, F2Gtmp)
    if (alg == 1)
        [X,Y] = BMD(W, flows, multigroups, users, 20, F2Gtmp);
    elseif (alg == 2)
        [X,Y] = run_matlab_kmeans(W, flows, multigroups, users, F2Gtmp);
    elseif (alg == 3)
        [X,Y] = run_IBM_kmeans(W, flows, multigroups, users, 20, rate, F2Gtmp);
    elseif (alg == 4)
        [X,Y] = run_baseline(W, flows, multigroups, users, F2Gtmp);
    elseif (alg == 5)
        [X,Y] = intpoint4_my(W, rate, flows, multigroups, users);
    else
        assert(0, 'unknown algorithm');
    end

    cost = calc_cost_kurose(X, Y,rate);
    disp(['bmd cost kurose is: ' num2str(cost)]);
    Z = X*Y' -W;
    assert(min(min(Z)) >= 0); % no missing flows
end

function [cost]= calc_cost_kurose(X, Y, lambda)
    cost = sum(lambda * X*Y') + sum(lambda*X); 
end

function D = init_f2g_map(nflow, ngroup, W)
    D = zeros(nflow,ngroup);
    f2g = rmm_unidrnd(ngroup,1,nflow);
    f2g = f2g.*(sum(full(W'))>0);
    f2g(f2g==0) = 1;%bug
    for i=1:nflow
        assert(f2g(i) >= 1 && f2g(i) <= ngroup);
        D(i, f2g(i)) = 1;
    end
    assert(sum(sum(D)) == nflow);
end

function [X, Y] = run_matlab_kmeans(W, flows, multigroups, users, F2Gtmp)
    [a4] = kmeans(W', multigroups, 'emptyaction', 'singleton', 'start', F2Gtmp');
    Y = zeros(users, multigroups);
    for i=1:users
        assert(a4(i) >= 1 && a4(i) <= multigroups);
        Y(i,a4(i)) = 1;
    end

    X = calcUserInterest(W, a4, multigroups, flows);
end

function [X, Y] = run_IBM_kmeans(W, flows, multigroups, users, iters, rate, F2Gtmp)
    dinit = zeros(1, flows);
    for i=1:flows
       for j=1:multigroups
           if (F2Gtmp(i,j) > 0)
                dinit(i) = j;
           end
       end
    end

    X2 = rmm_kmeans(W', rate, multigroups, iters, 0.000001, 1, dinit);
    
    for p=1:length(X2)
       if (X2(p) == 0)
           disp(['bug: kmeans returned zero map ', num2str(p)]);
           X2(p) = 1;
       end
    end % for
    
    Y = calcUserInterest(W', X2, multigroups, users);
    
    X = zeros(flows, multigroups);
    for p=1:length(X2)
        X(p, X2(p)) = 1;
    end
end

function [X, Y] = run_baseline(W, flows, multigroups, users, F2Gtmp)
    dinit = zeros(1, flows);
    for i=1:flows
       for j=1:multigroups
           if (F2Gtmp(i,j) > 0)
                dinit(i) = j;
           end
       end
    end

    X2 = dinit;
    
    for p=1:length(X2)
       if (X2(p) == 0)
           X2(p) = 1;
       end
    end % for
    
    Y = calcUserInterest(W', X2, multigroups, users);
    
    X = zeros(flows, multigroups);
    for p=1:length(X2)
        X(p, X2(p)) = 1;
    end
end

function [rate] = chooseRate(flows, type)
    if type == 1
        rate = ones(1, flows);
    elseif type == 2
        rate = rand(1, flows);
    elseif type == 3
        rate = random('exp', 0.10, 1, flows);
    else
        assert(0, 'unknown type');
    end
    
    rate = rate / sum(rate);
end

function save_data(filename, A, v)
    saveas(gcf, filename, 'epsc');
    saveas(gcf, filename, 'fig');
    saveas(gcf, filename, 'jpg');
    save(strcat(filename, '.mat'), 'A', 'v');
end


==> unimth/unicast_methods.m <==
function [Res, Xaxis] = unicast_methods(flows, multigroups, users, unicastCount, algVec, deltaVec, rateType, outIter, innerIter, WType)
    if nargin == 0

    % algorithms:
%    algVec = [1:4, 6:8];
%    algVec = [6, 9, 2, 8, 10, 11]; %users only
%     algVec = [1, 4, 7, 12, 11] ;% flows only
%        algVec = [1, 6, 3,  11] ; % users, flows and baseline
        algVec = [11, 2, 4, 20, 21] ; % users, flows and baseline
%        algVec = [20, 22, 21] ; % users, flows and baseline
%        algVec = [11, 21] ; % users, flows and baseline
%        algVec = [1, 18, 15, 16, 17, 19];
        deltaVec = [0 0 0, 0.1];
        
         % 1: uniform
         % 2: random
         % 3: poisson
         rateType = 4;
         
         % sim params
         outIter = 5;
         innerIter = 2;
         

         WType = 1;

    end % if nargin == 0


    titles{1} = 'lightweight flows (iterative)';
    titles{2} = 'heavy users (non iterative)';
    titles{3} = 'random (non iterative)';
    titles{4} = 'lightweight flows (non iterative)';
    titles{5} = 'randomly (iterative)';
    titles{6} = 'lightweight users (non iterative)'; 
    titles{7} = 'heavy flows (iterative)'; 
    titles{8} = 'heavy users (by count)'; 
    titles{9} = 'lightweight users (iterative)';
    titles{10} = 'heavy users (iterative)';
    titles{11} = 'non-unicast';
    titles{12} = 'heavy flows (non iterative)'; 
    titles{13} = 'users random (iterative)';
    titles{14} = 'flows random (iterative)';
    titles{15} = 'unicast: random ';
    titles{16} = 'unicast: by rate ';
    titles{17} = 'unicast: by fanout ';
    titles{18} = 'unicast: inteligent random ';
    titles{19} = 'all unicast';
    titles{20} = 'greedy flows';
    titles{21} = 'greedy users';
    titles{22} = 'greedy pairs';
       
    Xaxis = ones(outIter, 1);
    Res = zeros(length(algVec), outIter);
        
    % sum simulation a few times
    for j = 1:innerIter
        [flows, multigroups, users, unicastCount] = deal(10000, 50, 250, 0.1);

        % create new matrix
        [W, R] = user_interest(flows, 10, users, 3, 4, [0.1 0.55]);
        W = W';
%        W = createW(flows, multigroups, users, WType);
        if (rateType == 4)
            rate = R;
        else
            rate = chooseRate(flows, rateType);
        end;
		rate = rate / sum(rate) * flows;
        minimalCost = sum(rate * W);

        F2Gtmp = init_f2g_map(flows, multigroups, W);

		for i = 1:outIter
        	% should update params?
	        if (i > 1)
    	        [flows, multigroups, users, unicastCount] = updateParams(flows, multigroups, users, unicastCount, deltaVec);
        	end % if
        
	        % update X-axis values according to current sim params
    	    Xaxis(i) = getVal(flows, multigroups, users, unicastCount, deltaVec, i);
                    
            disp(['Iteration (', num2str(i), ', ', num2str(j), ')']);
                        
            for alg = 1:length(algVec)
                Res(alg, i) = Res(alg, i) + (runAlg(algVec(alg), flows, multigroups, users, W, rate, F2Gtmp, unicastCount * minimalCost, [1 1 1]) / minimalCost * 100);
            end % for alg
        end % for j
    end % for i
    
    % normalize sum

    Res = Res / innerIter;

    plot(Xaxis, Res');
    legend(titles{algVec});
    title(['Cost changes due to unicast', 10, '(', num2str(flows), ' flows, ', num2str(multigroups), ' multicast groups, ', num2str(users), ' users)']);
    ylabel('%cost from minimal required');
    xlabel('%bandwidth allowed for unicast');
    set(findobj(gcf,'Type','text'),'FontSize',14);
    set(get(gca,'Title'),'FontSize',14);
    set(get(gca,'XLabel'),'FontSize',14);
    set(get(gca,'YLabel'),'FontSize',14);
    legend('location', 'SouthWest');
    

    targetDir = '';
    save_data(strcat(targetDir,'unicast_methods'), Res, Xaxis);    
end

function W = createW(flows, multigroups, users, WType)
    if (WType == 1)
        W = randsrc(flows, users, [0 0 0 1]);
    else
        W = createExpW(flows, multigroups, users);
    end

    

    % make sure that each row and each column contains at least a single 1

    for i=1:flows

       if (sum(W(i,:)) == 0)

           W(i,1) = 1;

       end

    end % for i

    for i=1:users

       if (sum(W(:,i))== 0)

           W(1,i)= 1;

       end

    end % for i

    assert(sum(W') >= ones(1,flows));

end



function W = createExpW(flows, multigroups, users)

    W = zeros(flows, users);



    highFlows = randperm(flows);

    

    % assign users to flows

    for f = 1:flows

        userCount = users / (1.5^(f-1));

        if (userCount < 1)

            userCount = 1;

        end

        

        assignUsers = randperm(users);

        

        for u = 1:userCount

            W(highFlows(f),assignUsers(u)) = 1;

        end % for u

    end % for f

    

end



function [flows, multigroups, users, unicastCount] = updateParams(inFlows, inMultigroups, inUsers, inUnicastCount, deltaVec)

    vec = [inFlows ; inMultigroups; inUsers; inUnicastCount]';

    vec = vec + deltaVec;

    

    flows = vec(1);

    multigroups = vec(2);

    users = vec(3);

    unicastCount = vec(4);

end



function [R] = getVal(flows, multigroups, users, unicastCount, deltaVec, iter)

    temp = [flows; multigroups; users; unicastCount];

    R = sum(temp(find(deltaVec > 0)));

    

    if (R == unicastCount)

        R = R * 100;

    end

end



function [cost] = runAlg(alg, flows, multigroups, users, W, rate, F2Gtmp, unicastCount, weights)
    restart = 1;
    epsilon = 0.0000001;
    rounds = 20;
    if alg == 1
        disp(['Remove lightweight flows:']);
        [X2, unicast] = rmm_kmeans_unicast_flow(W', rate, unicastCount, 1, 0, 0, multigroups, rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 2
        disp(['Remove heavy users:']);
         [X2, unicast] = rmm_kmeans_unicast_user(W', rate, unicastCount, 0, 1, 1, 0, multigroups,rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 3
        disp(['Remove randomly:']);
         [X2, unicast] = rmm_kmeans_unicast_random(W', rate, unicastCount, 1, multigroups,rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 4
        disp(['Remove lightweight flows (non iterative):']);
        [X2, unicast] = rmm_kmeans_unicast_flow(W', rate, unicastCount, 0, 0, 0, multigroups,rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 5
        disp(['Remove randomly (iterative):']);
         [X2, unicast] = rmm_kmeans_unicast_random(W', rate, unicastCount, 0, multigroups,rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 6
        disp(['Remove lightweight users:']);
         [X2, unicast] = rmm_kmeans_unicast_user(W', rate, unicastCount, 0, 0, 1, 0, multigroups,rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 7
        disp(['Remove heavy flows:']);
        [X2, unicast] = rmm_kmeans_unicast_flow(W', rate, unicastCount, 1, 1, 0, multigroups,rounds,epsilon,restart,F2Gtmp, weights);
    elseif alg == 8
        disp(['Remove heavy users (by count):']);
         [X2, unicast] = rmm_kmeans_unicast_user(W', rate, unicastCount, 0, 1, 0, 0, multigroups,rounds,epsilon,restart,F2Gtmp, weights);
    elseif alg == 9
        disp(['Remove lightweight users (iterative):']);
         [X2, unicast] = rmm_kmeans_unicast_user(W', rate, unicastCount, 1, 0, 1, 0, multigroups,rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 10
        disp(['Remove heavy users (iterative):']);
         [X2, unicast] = rmm_kmeans_unicast_user(W', rate, unicastCount, 1, 1, 1, 0, multigroups,rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 11
        disp(['Non-unicast:']);
        X2 = rmm_kmeans(W', rate, multigroups, rounds, epsilon, 1, F2Gtmp);
        unicast = zeros(size(W))';
    elseif alg == 12
        disp(['Remove heavy flows (non iterative):']);
        [X2, unicast] = rmm_kmeans_unicast_flow(W', rate, unicastCount, 0, 1, 0, multigroups, rounds, epsilon, restart,F2Gtmp, weights);
    elseif alg == 13
         disp(['Remove random users (iterative):']);
         [X2, unicast] = rmm_kmeans_unicast_user(W', rate, unicastCount, 0, 1, 0, 1, multigroups,rounds,epsilon,restart,F2Gtmp, weights);
    elseif alg == 14
        disp(['Remove random flows:']);
        [X2, unicast] = rmm_kmeans_unicast_flow(W', rate, unicastCount, 1, 0, 1, multigroups, rounds,epsilon,restart, F2Gtmp, weights);
    elseif alg == 15
        disp(['Unicast random:']);
        [X2, unicast] = unicast_solution(W', rate, unicastCount, multigroups, epsilon, 1);
     elseif alg == 16
        disp(['Unicast  by rate:']);
        [X2, unicast] = unicast_solution(W', rate, unicastCount, multigroups, epsilon, 2);
     elseif alg == 17
        disp(['Unicast by fanout:']);
        [X2, unicast] = unicast_solution(W', rate, unicastCount, multigroups, epsilon, 3);
     elseif alg == 18
        disp(['Unicast inteligent random:']);
        [X2, unicast] = unicast_solution(W', rate, unicastCount, multigroups, epsilon, 4);
    elseif alg == 19
        disp(['All unicast:']);
        X2 = zeros(flows, 1);
        unicast = W';
    elseif alg == 20
		disp(['greedy flows']);
		tic
		[X2, unicast] = greedy_solution(W', rate, unicastCount, multigroups, epsilon, 1, F2Gtmp);
		toc
    elseif alg == 21
		disp(['greedy heavy']);
		tic
		[X2, unicast] = greedy_solution(W', rate, unicastCount, multigroups, epsilon, 2, F2Gtmp);
		toc
    elseif alg == 22
		disp(['greedy pairs']);
		tic
		[X2, unicast] = greedy_solution(W', rate, unicastCount, multigroups, epsilon, 3, F2Gtmp);
		toc
    else
        assert(0, 'unknown algorithm');
    end
    
    Y = calcUserInterest_unicast(W', X2, unicast, multigroups, users);
    X = zeros(flows, multigroups);
    for p=1:length(X2)
        if (X2(p) ~= 0)
            X(p, X2(p)) = 1;
        end
    end
    
    cost = calc_cost_kurose_unicast(X, Y, rate, unicast);
    Z = X*Y' -W + unicast';
    assert(min(min(Z)) >= 0); % no missing flows
end



function [cost]= calc_cost_kurose(X, Y, lambda)

    cost = sum(lambda * X*Y') + sum(lambda*X); 

end



function [c]= calc_cost_kurose_unicast(X, Y, lambda, unicast)

    c = sum(lambda * X*Y') + sum(lambda*X) + sum(unicast * lambda') * 2; 

end





function f2g = init_f2g_map(Nflow,Ngroup,W);

    f2g = rmm_unidrnd(Ngroup,1,Nflow);

    f2g = f2g.*(sum(full(W'))>0);

end



function [X, Y] = run_matlab_kmeans(W, flows, multigroups, users, F2Gtmp)

    [a4] = kmeans(W', multigroups, 'emptyaction', 'singleton', 'start', F2Gtmp');

    Y = zeros(users, multigroups);

    for i=1:users

        assert(a4(i) >= 1 && a4(i) <= multigroups);

        Y(i,a4(i)) = 1;

    end



    X = calcUserInterest(W, a4, multigroups, flows);

end



function [X, Y] = run_IBM_kmeans(W, flows, multigroups, users, iters, rate, F2Gtmp)

    dinit = zeros(1, flows);

    for i=1:flows

       for j=1:multigroups

           if (F2Gtmp(i,j) > 0)

                dinit(i) = j;

           end

       end

    end



    X2 = rmm_kmeans(W', rate, multigroups, iters, 0.000001, 1, dinit);

    

    for p=1:length(X2)

       if (X2(p) == 0)

           disp(['bug: kmeans returned zero map ', num2str(p)]);

           X2(p) = 1;

       end

    end % for

    

    Y = calcUserInterest(W', X2, multigroups, users);

    

    X = zeros(flows, multigroups);

    for p=1:length(X2)

        X(p, X2(p)) = 1;

    end

end



function [X, Y] = run_baseline(W, flows, multigroups, users, F2Gtmp)

    dinit = zeros(1, flows);

    for i=1:flows

       for j=1:multigroups

           if (F2Gtmp(i,j) > 0)

                dinit(i) = j;

           end

       end

    end



    X2 = dinit;

    

    for p=1:length(X2)

       if (X2(p) == 0)

           X2(p) = 1;

       end

    end % for

    

    Y = calcUserInterest(W', X2, multigroups, users);

    

    X = zeros(flows, multigroups);

    for p=1:length(X2)

        X(p, X2(p)) = 1;

    end

end



function [rate] = chooseRate(flows, type)

    if type == 1

        rate = ones(1, flows);

    elseif type == 2

        rate = rand(1, flows);

    elseif type == 3

        rate = random('exp', 0.10, 1, flows);

    else

        assert(0, 'unknown type');

    end

    

    rate = rate / sum(rate);

end





function save_data(filename, A, v)

    saveas(gcf, filename, 'epsc');

    saveas(gcf, filename, 'fig');

    saveas(gcf, filename, 'jpg');

    save(strcat(filename, '.mat'), 'A', 'v');

end


